DeepDFT: Neural Message Passing Network for Accurate Charge Density Prediction

We introduce DeepDFT, a deep learning model for predicting the electronic charge density around atoms, the fundamental variable in electronic structure simulations from which all ground state properties can be calculated. The model is formulated as neural message passing on a graph, consisting of interacting atom vertices and special query point vertices for which the charge density is predicted. The accuracy and scalability of the model are demonstrated for molecules, solids and liquids. The trained model achieves lower average prediction errors than the observed variations in charge density obtained from density functional theory simulations using different exchange correlation functionals.

==> figs/plot_errors.py <==
from matplotlib import pyplot as plt
import numpy as np
import pandas
import re

def get_nnet_errors():
    flstr = "[-+]?(?:\d+(?:\.\d*)?|\.\d+)(?:[eE][-+]?\d+)?"
    reobj = re.compile(f"(\S+), stddev=({flstr}), absdev=({flstr}), mae=({flstr}), rmse=({flstr}), nnet_mae=({flstr}), nnet_rmse=({flstr}), relative_error=({flstr})%, nnet_relative_error=({flstr})%")
    all_nnet_errors = []
    all_baseline_errors = []
    with open("eval_test.log", "r") as f:
        for line in f:
            matobj = reobj.match(line)
            if matobj:
                filename = matobj.group(1)
                stddev = matobj.group(2)
                absdev = matobj.group(3)
                mae = matobj.group(4)
                rmse = matobj.group(5)
                nnet_mae = matobj.group(6)
                nnet_rmse = matobj.group(7)
                relative_error = matobj.group(8)
                nnet_relative_error = matobj.group(9)
                all_baseline_errors.append(float(relative_error))
                all_nnet_errors.append(float(nnet_relative_error))
                #breakpoint()

    all_nnet_errors = np.array(all_nnet_errors)
    all_baseline_errors = np.array(all_baseline_errors)

    return all_nnet_errors, all_baseline_errors

def get_dft_errors():
    csv = pandas.read_csv("charge_variance_kpts_40.csv")
    return csv['total_abs_variation'].to_numpy()

all_dft_errors = get_dft_errors()
all_nnet_errors, all_baseline_errors = get_nnet_errors()
be = all_baseline_errors
ne = all_nnet_errors
de = all_dft_errors*100
print("all_baseline min=%f, max=%f, mean=%f, median=%f" % (np.min(be), np.max(be), np.mean(be), np.median(be)))
print("all_nnet min=%f, max=%f, mean=%f, median=%f" % (np.min(ne), np.max(ne), np.mean(ne), np.median(ne)))
print("all_dft min=%f, max=%f, mean=%f, median=%f" % (np.min(de), np.max(de), np.mean(de), np.median(de)))
fig, ax1 = plt.subplots(1,1, figsize=(8,3))
vals, bins, patches = ax1.hist(all_nnet_errors, bins=100, alpha=1.0, label="Prediction error", color='C0')
ax2 = ax1.twinx()

vals2, bins2, patches2 = ax2.hist(all_dft_errors*100, bins=bins, alpha=0.6, color="C1", label="DFT deviation")
left_idx, = np.nonzero(vals==1)
right_idx = left_idx+1
bin_center = (bins[left_idx] + bins[right_idx])/2
ax1.scatter(bin_center, np.ones_like(bin_center), marker="x", color='C0')
ax1.set_xlabel("Relative mean absolute deviation [%]")
ax1.set_ylabel("Count", color="C0")
ax2.set_ylabel("Count", color="C1")
ax1.spines["left"].set_color('C0')
ax1.tick_params(axis="y", colors='C0')
ax1.yaxis.label.set_color('C0')
ax2.yaxis.label.set_color('C1')
ax2.tick_params(axis="y", colors='C1')
labels = [patches.get_label(), patches2.get_label()]
ax1.legend([patches, patches2], [r"DeepDFT Model $\varepsilon_\operatorname{mae}$", r"DFT $\varepsilon_\operatorname{mad}$"], loc=0)
fig.savefig("qm9_test_errors.svg", bbox_inches="tight")
plt.show()


